The modularity of elliptic curves over all but finitely many totally real fields of degree 5

We study the finiteness of low degree points on certain modular curves and their Atkin--Lehner quotients, and, as an application, prove the modularity of elliptic curves over all but finitely many totally real fields of degree $5$. On the way, we prove a criterion for the finiteness of rational points of degree $5$ on a curve of large genus over a number field using the results of Abramovich--Harris and Faltings on subvarieties of Jacobians.

==> anc/level105.csv <==
cusp forms of level dividing 105,dimension of abelian varieties (= degree of the Hecke fields),analytic rank,multiplicity,dimension of abelian varieties counted with their multiplicities,Fricke sign at 3,Fricke sign at 5,Fricke sign at 7,dimension of the (+1)-eigenspace for w_{35},,,,,,,
15.2.a.a,1,0,2,2,1,-1,,1,,,,,,,
21.2.a.a,1,0,2,2,-1,,1,1,,,,,,,
35.2.a.a,1,0,2,2,,1,-1,0,,,,,,,
35.2.a.b,2,0,2,4,,-1,1,0,,,,,,,
105.2.a.a,1,0,1,1,-1,-1,-1,1,,,,,,,
105.2.a.b,2,0,1,2,1,1,-1,0,,,,,,,
This table is generated by the data available at,,,,,,,,,,,,,,,
https://www.lmfdb.org/ModularForm/GL2/Q/holomorphic/?level_type=divides&level=105&weight=2&char_order=1,,,,,,,,,,,,,,,


==> anc/level315.csv <==
cusp forms of level dividing 315,dimension of abelian varieties (= degree of the Hecke fields),analytic rank,multiplicity,dimension of abelian varieties counted with their multiplicities,Fricke sign at 3,Fricke sign at 5,Fricke sign at 7,multiplicity in the (+1)-eigenspace for w_9,"dimension of abelian varieties in Jac(X(s3,b5,b7)) counted with their multiplicities",multiplicity in the (+1)-eigenspace for w_{35} inside the (+1)-eigenspace for w_9,"dimension of abelian varieties in Jac(X(s3,b5,b7)/w_{35}) counted with their multiplicities",,,,
15.2.a.a,1,0,4,4,1,-1,,2,2,1,1,,,,
21.2.a.a,1,0,4,4,-1,,1,2,2,1,1,,,,
35.2.a.a,1,0,3,3,,1,-1,2,2,0,0,,,,
35.2.a.b,2,0,3,6,,-1,1,2,4,0,0,,,,
45.2.a.a,1,0,2,2,-1,1,,,,,,,,,
63.2.a.a,1,0,2,2,-1,,1,,,,,,,,
63.2.a.b,2,0,2,4,1,,-1,2,4,1,2,,,,
105.2.a.a,1,0,2,2,-1,-1,-1,1,1,1,1,,,,
105.2.a.b,2,0,2,4,1,1,-1,1,2,0,0,,,,
315.2.a.a,1,1,1,1,-1,1,-1,,,,,,,,
315.2.a.b,1,0,1,1,-1,-1,-1,,,,,,,,
315.2.a.c,2,1,1,2,1,1,1,1,2,1,2,,,,
315.2.a.d,2,0,1,2,-1,-1,-1,,,,,,,,
315.2.a.e,2,0,1,2,-1,1,1,,,,,,,,
315.2.a.f,2,0,1,2,1,-1,1,1,2,0,0,,,,
This table is generated by the data available at,,,,,,,,,,,,,,,
https://www.lmfdb.org/ModularForm/GL2/Q/holomorphic/?level_type=divides&level=315&weight=2&char_order=1,,,,,,,,,,,,,,,


==> anc/level735.csv <==
cusp forms of level dividing 735,dimension of abelian varieties (= degree of the Hecke fields),analytic rank,Fricke sign at 3,Fricke sign at 5,Fricke sign at 7,"multiplicity in X(b3,b5,s7)",multiplicity in X_0(15),multiplicity in X_0(105),"multiplicity in X(b3,b5,ns7)","dimension of abelian varieties in Jac(X(b3,b5,ns7)) counted with their multiplicities","multiplicity in X(b3,b5,s7)/w_3",multiplicity in X_0(15)/w_3,multiplicity in X_0(105)/w_3,"multiplicity in X(b3,b5,ns7)/w_3","dimension of abelian varieties in Jac(X(b3,b5,ns7)/w_3) counted with their multiplicities"
15.2.a.a,1,0,1,-1,,2,1,2,1,1,2,1,2,1,1
21.2.a.a,1,0,-1,,1,2,,2,0,0,,,,,
35.2.a.a,1,0,,1,-1,2,,2,0,0,1,,1,0,0
35.2.a.b,2,0,,-1,1,2,,2,0,0,1,,1,0,0
49.2.a.a,1,0,,,-1,,,,,,,,,,
105.2.a.a,1,0,-1,-1,-1,1,,1,0,0,,,,,
105.2.a.b,2,0,1,1,-1,1,,1,0,0,1,,1,0,0
147.2.a.a,1,0,1,,-1,,,,,,,,,,
147.2.a.b,1,0,1,,-1,,,,,,,,,,
147.2.a.c,1,0,-1,,1,2,,,2,2,,,,,
147.2.a.d,2,1,1,,1,2,,,2,4,2,,,2,4
147.2.a.e,2,0,-1,,1,2,,,2,4,,,,,
245.2.a.a,1,1,,-1,-1,,,,,,,,,,
245.2.a.b,1,0,,1,-1,,,,,,,,,,
245.2.a.c,1,1,,-1,-1,,,,,,,,,,
245.2.a.d,2,0,,1,-1,,,,,,,,,,
245.2.a.e,2,1,,1,1,2,,,2,4,1,,,1,2
245.2.a.f,2,0,,-1,1,2,,,2,4,1,,,1,2
245.2.a.g,2,0,,1,-1,,,,,,,,,,
245.2.a.h,2,0,,-1,1,2,,,2,4,1,,,1,2
735.2.a.a,1,0,1,1,-1,,,,,,,,,,
735.2.a.b,1,1,-1,-1,1,1,,,1,1,,,,,
735.2.a.c,1,1,-1,1,-1,,,,,,,,,,
735.2.a.d,1,1,1,-1,-1,,,,,,,,,,
735.2.a.e,1,0,-1,1,1,1,,,1,1,,,,,
735.2.a.f,1,0,1,1,-1,,,,,,,,,,
735.2.a.g,2,0,1,-1,1,1,,,1,2,1,,,1,2
735.2.a.h,2,1,-1,1,-1,,,,,,,,,,
735.2.a.i,2,1,1,1,1,1,,,1,2,1,,,1,2
735.2.a.j,2,0,-1,-1,-1,,,,,,,,,,
735.2.a.k,2,0,-1,-1,-1,,,,,,,,,,
735.2.a.l,2,0,1,1,-1,,,,,,,,,,
735.2.a.m,2,0,-1,-1,-1,,,,,,,,,,
735.2.a.n,4,0,1,-1,1,1,,,1,4,1,,,1,4
735.2.a.o,4,0,-1,1,1,1,,,1,4,,,,,
This table is generated by the data available at,,,,,,,,,,,,,,,
https://www.lmfdb.org/ModularForm/GL2/Q/holomorphic/?level_type=divides&level=735&weight=2&char_order=1,,,,,,,,,,,,,,,

